Critical exponent $\eta$ at $O(1/N^3)$ in the chiral XY model using the large $N$ conformal bootstrap

We compute the $O(1/N^3)$ correction to the critical exponent $\eta$ in the chiral XY or chiral Gross-Neveu model in $d$-dimensions. As the leading order vertex anomalous dimension vanishes, the direct application of the large $N$ conformal bootstrap formalism is not immediately possible. To circumvent this we consider the more general Nambu-Jona-Lasinio model for a general non-abelian Lie group. Taking the abelian limit of the exponents of this model produces those of the chiral XY model. Subsequently we provide improved estimates for $\eta$ in the three dimensional chiral XY model for various values of $N$.

==> anc/njlcol.txt <==

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

           Electronic version of large N critical exponents for the 
                           Nambu-Jona-Lasinio model

Notation:

Cf, Ca and Tf are the usual group Casimirs.
drr44 is the product of two rank 4 symmetric tensors of equation (2.8).
The spacetime dimension is d = 2*mu.

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%



eta_1 := + ( - 2*[Tf+Cf*Nc]/Nc/Tf

        /mu*[Gamma(2*mu-1)]/[Gamma(1-mu)]/[Gamma(mu-1)]/[Gamma(mu)]^2 ):

eta_2 := + ( + 1/4/mu/[mu-1]^2

                *( + 2*(2*mu-1)*(4*mu-1)*( + Cf^2*Nc^2 + Tf^2 )

                   + 4*( + 2*mu^2 - 6*mu + 1 )*Cf*Nc*Tf

                   - 3*mu^2*Cf*Ca*Nc^2 )

              + 1/2/[mu-1]

                *( + 2*(2*mu-1)*( + Cf^2*Nc^2 + Tf^2 )

                   - 4*Cf*Nc*Tf - mu*Cf*Ca*Nc^2 )

                *( + Psi(2*mu-1) - Psi(1) + Psi(2-mu) - Psi(mu) ) )

            *eta1^2/[Tf+Cf*Nc]^2:

eta_3 := + ( + 1/4*( + mu^2*(mu+8)*drr44*Nc^2/Tf

                      + 1/2*mu*(3*mu+1)*Ca*Cf*Tf*Nc^2 

                      - 1/2*mu*(5*mu-1)*Cf^2*Ca*Nc^3

                      - 1/24*mu^2*(mu-4)*Cf*Ca^2*Nc^3 

                      + (mu^3+10*mu^2+mu-1)*Tf^3 

                      - (2*mu^3+22*mu^2-7*mu+3)*Cf*Nc*Tf^2

                      - (6*mu^2-7*mu+3)*Cf^2*Nc^2*Tf

                      + (2*mu-1)*(mu+1)*Cf^3*Nc^3 )

                    /[mu-1]^2

                *( + Psi(1,mu) - Psi(1,1) )

              - 1/8/[mu-1]^2*( - 4*mu*Ca*Cf*Tf*Nc^2 

                               + 4*mu*(2*mu-1)*Cf^2*Ca*Nc^3

                               - mu^2*Cf*Ca^2*Nc^3 

                               - 4*(2*mu-1)^2*Tf^3 

                               + 4*(4*mu-3)*Cf*Nc*Tf^2

                               + 4*(4*mu-3)*Cf^2*Nc^2*Tf

                               - 4*(2*mu-1)^2*Cf^3*Nc^3 )

                *( + Psi(1,2*mu-1) - Psi(1,2-mu) - Psi(1,mu) + Psi(1,1) )

              + ( + 3/2*mu^2/[mu-1]^3*Tf^3 - 3*mu^2/[mu-1]^3*Cf*Nc*Tf^2 

                  - 1/16*mu^2/[mu-1]^3*Ca^2*Cf*Nc^3 

                  + 3/2*mu^2/[mu-1]^3*drr44*Nc^2/Tf )

                *Xi(mu)

              + ( + 3/2*mu^2/[mu-1]*Tf^3 - 3*mu^2/[mu-1]*Cf*Nc*Tf^2 

                  - 1/16*mu^2/[mu-1]*Ca^2*Cf*Nc^3 

                  + 3/2*mu^2/[mu-1]*drr44*Nc^2/Tf )

                *( + Psi(1,mu) - Psi(1,1) )*Xi(mu)

              + 1/8*mu^2/[mu-1]/Tf

                *( + 24*drr44*Nc^2 + 24*Tf^4 - 48*Cf*Nc*Tf^3

                   - Ca^2*Cf*Nc^3*Tf )

                *( + Psi(1,mu) - Psi(1,1) )

                *( + Psi(2*mu-1) + Psi(2-mu) - Psi(mu) - Psi(1) )

              - 3/8/[mu-1]^2*( - 4*mu*Ca*Cf*Tf*Nc^2 

                               + 4*mu*(2*mu-1)*Cf^2*Ca*Nc^3

                               - mu^2*Cf*Ca^2*Nc^3 

                               - 4*(2*mu-1)^2*Tf^3 

                               + 4*(4*mu-3)*Cf*Nc*Tf^2

                               + 4*(4*mu-3)*Cf^2*Nc^2*Tf

                               - 4*(2*mu-1)^2*Cf^3*Nc^3 )

                *( + Psi(2*mu-1) + Psi(2-mu) - Psi(mu) - Psi(1) )^2

              + ( - 1/4*(12*mu^2-23*mu+2)/[mu-1]^3*Ca*Cf*Tf*Nc^2

                  - 1/4*(19*mu-2)*(2*mu-1)/[mu-1]^3*Cf^2*Ca*Nc^3

                  - 1/12*mu^2*(mu+2)*(mu-5)/[mu-1]^3*Cf*Ca^2*Nc^3

                  - 1/2*(2*mu^5-3*mu^4-46*mu^3+56*mu^2-23*mu+3)

                    /mu/[mu-1]^3*Tf^3

                  - 1/2*(12*mu^5-34*mu^4+20*mu^3+76*mu^2-61*mu+9)

                    /mu/[mu-1]^3*Cf*Nc*Tf^2

                  + 1/2*(24*mu^2-52*mu+9)/mu/[mu-1]^2*Cf^2*Nc^2*Tf

                  + 1/2*(11*mu-3)*(2*mu-1)^2/mu/[mu-1]^3*Cf^3*Nc^3

                  - 1/2*mu^2*(2*mu+1)*(mu-2)/[mu-1]^3*drr44*Nc^2/Tf )

                *( + Psi(2*mu-1) + Psi(2-mu) - Psi(mu) - Psi(1) )

              - 3/8*(11*mu^2-12*mu+2)/[mu-1]^4*Ca*Cf*Tf*Nc^2

              - 3/4*(4*mu-1)*(2*mu-1)/[mu-1]^4*Cf^2*Ca*Nc^3

              - 1/96*mu^2*(8*mu^3-10*mu^2-17*mu-32)/[mu-1]^4*Cf*Ca^2*Nc^3

              - 1/2*(2*mu-1)*(mu^6-mu^4-18*mu^3+21*mu^2-8*mu+1)

                /mu^2/[mu-1]^4*Tf^3

              - 1/2*(12*mu^7-14*mu^6-24*mu^5+11*mu^4+108*mu^3-99*mu^2+30*mu-3)

                /mu^2/[mu-1]^4*Cf*Nc*Tf^2

              + 3/2*(15*mu^4-36*mu^3+33*mu^2-10*mu+1)

                /mu^2/[mu-1]^4*Cf^2*Nc^2*Tf

              + 1/2*(3*mu-1)^2*(2*mu-1)^2/mu^2/[mu-1]^4*Cf^3*Nc^3

              - 1/2*mu^2*(mu+1)*(2*mu-1)/[mu-1]^3*drr44*Nc^2/Tf 

               )*eta1^3/[Tf+Cf*Nc]^3:


chisigma_1 := - mu/[mu-1]*( + Cf*Nc - Tf )/[Tf+Cf*Nc]*eta1:

chisigma_2 := + ( - mu/[mu-1]^2*Cf^2*Nc^2

              - mu^2*(6*mu^2-17*mu+14)/[mu-1]^3*Cf*Nc*Tf

              - mu*(2*mu-1)*(mu^2-mu-1)/[mu-1]^3*Tf^2

              - 1/2*mu/[mu-1]^2

                *( + 2*(2*mu-1)*( + Cf^2*Nc^2 - Tf^2 ) - mu*Cf*Ca*Nc^2 ) 

                *( + Psi(2*mu-1) - Psi(1) + Psi(2-mu) - Psi(mu) ) 

              + 3*mu^2/[mu-1]

                *( + Tf^2 - Cf*Nc*Tf )

                *( + Psi(1,mu) - Psi(1,1) ) )*eta1^2/[Tf+Cf*Nc]^2:


chipi_1 := - 1/2*mu/[mu-1]*( + 2*Tf - 2*Cf*Nc + Ca*Nc )/[Tf+Cf*Nc]*eta1:

chipi_2 := + ( - mu^2*(2*mu-1)/[mu-1]^2*( + drr44*Nc/Cf/Tf - Tf^2 )

                + mu*(2*mu-1)/[mu-1]^3*Cf^2*Nc^2

                + 3*mu^2/[mu-1]^3*Cf*Nc*Tf

                - mu/[mu-1]^3*(8*mu^3-20*mu^2+19*mu-1)*Tf^2

                - 1/4*mu*(7*mu-2)/[mu-1]^3*Cf*Ca*Nc^2

                - 1/12*mu^2*( + 2*mu^2 - 6*mu + 1 )/[mu-1]^3*Ca^2*Nc^2

                - 1/4*mu*(5*mu-2)/[mu-1]^3*Ca*Nc*Tf

                + 1/4*mu/[mu-1]^2

                  *( + 4*(2*mu-1)*( + Tf + Cf*Nc )*( + Cf*Nc - Tf )

                     - 2*( + (3*mu-1)*Cf*Nc - Tf )*Ca*Nc

                     + mu*Ca^2*Nc^2 )

                  *( + Psi(2*mu-1) - Psi(1) + Psi(2-mu) - Psi(mu) ) 

                + 1/8*mu^2/[mu-1]

                  *( + 24*drr44*Nc/Cf/Tf - 24*Tf^2 - Ca^2*Nc^2 )

                  *( + Psi(1,mu) - Psi(1,1) ) )*eta1^2/[Tf+Cf*Nc]^2:


lambda_1 := - (2*mu-1)*eta1:

lambda_2 := + ( + mu*( + 8*(2*mu-1)*(2*mu-3)*Cf*Tf

                     + 4*drr44*Nc/Tf^2

                     + 4*Tf^2/Nc

                     + 1/6*(3*mu^2-6*mu+2)*Cf*Ca^2*Nc^2/Tf )

                *[Tf+Cf*Nc]/[mu-1]/[mu-2]^2/eta1

              + mu^2*(2*mu-3)

                *( - 4*Cf*Nc*Tf^2

                   - 2*Tf^3

                   - 1/24*Ca^2*Cf*Nc^3

                   - 2*drr44*Nc^2/Tf )

                /[mu-1]/[mu-2]

                *( + Psi( - 1 + 2*mu) + Psi(2 - mu) - Psi(mu) - Psi(1) )^2

               - mu^2*(2*mu-3)/[mu-1]/[mu-2]

                 *( + 2*drr44*Nc^2/Tf + 2*Tf^3 + 4*Cf*Nc*Tf^2 

                    + 1/24*Ca^2*Cf*Nc^3 )

                *( + Psi(1,2*mu-1) - Psi(1,2-mu) - Psi(1,mu) + Psi(1,1) )

              + ( - (mu+1)*(mu-2)^2*(mu-1)*(2*mu-1)^2*Cf^3*Nc^3

                  - (2*mu^2-5*mu+1)*(2*mu^4-5*mu^3+4*mu^2-4)*Tf^3

                  + mu*(mu-1)*(2*mu-1)*(mu-2)^2*Cf*Ca*Nc^2*Tf

                  - (mu-1)*(mu-2)^2*(2*mu-1)*(6*mu^2-5*mu-3)*Cf^2*Nc^2*Tf

                  - (12*mu^6-92*mu^5+251*mu^4-294*mu^3

                     +111*mu^2+28*mu-12)*Cf*Nc*Tf^2

                  + 1/24*mu^2*(mu-1)*(6*mu^2-21*mu+20)*Ca^2*Cf*Nc^3

                  + mu*(mu-1)*(mu-2)^2*(2*mu-1)*Ca*Cf^2*Nc^3

                  - mu^2*(3*mu-5)*(2*mu-5)*drr44*Nc^2/Tf )

                /[mu-1]^2/[mu-2]^2

                *( + Psi( - 1 + 2*mu) + Psi(2 - mu) - Psi(mu) - Psi(1) )

              + ( - 3/2*mu^2*(2*mu+1)*(mu-2)*Cf^3*Nc^3

                  - 3/2*mu^2*(2*mu^2-13*mu+12)*Tf^3

                  + 3/4*mu^2*(2*mu-3)*(mu-2)*Cf*Ca*Nc^2*Tf

                  + 3/2*mu^2*(2*mu-3)*(mu-2)*Cf^2*Nc^2*Tf

                  + 3/2*mu^2*(2*mu^2+5*mu-14)*Cf*Nc*Tf^2

                  - 11/8*mu^2*(mu-2)*Ca^2*Cf*Nc^3

                  + 3/4*mu^2*(2*mu+5)*(mu-2)*Ca*Cf^2*Nc^3

                  + 3*mu^2*(5*mu-7)*drr44*Nc^2/Tf )

                /[mu-1]/[mu-2]*( + Psi(1,mu) - Psi(1,1) )

              + 1/2*(2*mu-1)^2*(2*mu^3-4*mu^2-2*mu+1)/mu/[mu-1]^2*Cf^3*Nc^3

              + 1/2*(8*mu^8-68*mu^7+212*mu^6-292*mu^5+145*mu^4+48*mu^3

                        -85*mu^2+32*mu-4)/mu/[mu-1]^3/[mu-2]^2*Tf^3

              + 1/4*mu*(3*mu-1)*(2*mu-3)/[mu-1]^3*Cf*Ca*Nc^2*Tf

              + 1/2*(24*mu^6-96*mu^5+126*mu^4-38*mu^3-30*mu^2+21*mu-3)

                /mu/[mu-1]^3*Cf^2*Nc^2*Tf

              + 1/2*(24*mu^8-216*mu^7+730*mu^6-1178*mu^5+868*mu^4-101*mu^3

                     -207*mu^2+96*mu-12)/mu/[mu-1]^3/[mu-2]^2*Cf*Nc*Tf^2

              - 1/48*mu^2*(8*mu^4-42*mu^3+85*mu^2-75*mu+20)

                /[mu-1]^3/[mu-2]^2*Ca^2*Cf*Nc^3

              + 3/4*mu*(2*mu-1)/[mu-1]^2*Ca*Cf^2*Nc^3

              - 1/2*mu^2*(4*mu^4-18*mu^3+26*mu^2-15*mu+7)

                /[mu-1]^3/[mu-2]^2*drr44*Nc^2/Tf )*eta1^2/[Tf+Cf*Nc]^3:


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%



